Differentiable Transportation Pruning

Deep learning algorithms are increasingly employed at the edge. However, edge devices are resource constrained and thus require efficient deployment of deep neural networks. Pruning methods are a key tool for edge deployment as they can improve storage, compute, memory bandwidth, and energy usage. In this paper we propose a novel accurate pruning technique that allows precise control over the output network size. Our method uses an efficient optimal transportation scheme which we make end-to-end differentiable and which automatically tunes the exploration-exploitation behavior of the algorithm to find accurate sparse sub-networks. We show that our method achieves state-of-the-art performance compared to previous pruning methods on 3 different datasets, using 5 different models, across a wide range of pruning ratios, and with two types of sparsity budgets and pruning granularities.

==> figure/scores_all/Different_epsilon_Iteration_scores.py <==
'''
    This code is based on the official PyTorch ImageNet training example 'main.py'. Commit ID: 69d2798, 04/23/2020.
    URL: https://github.com/pytorch/examples/tree/master/imagenet
    Major modified parts will be indicated by '@mst' mark.
    Questions to @mingsun-tse (wang.huan@northeastern.edu).
'''

import matplotlib.pyplot as plt
import numpy as np


import numpy as np
import matplotlib.pyplot as plt
import matplotlib
font1 = { 'weight' : 'normal',
'size'   : 9,
}

font2 = { 'weight' : 'normal',
'size'   : 14,
}
matplotlib.use('TkAgg')
# plt.plot(alliter_L2norm[1:, 0])
# plt.plot(alliter_score[1:, 0])
size_tick = 8
linwid = 2.
c1 = None
c2 = None


import numpy as np
alliter_L2norm = np.load('Experiments/alliter_softscores0.1.npy')
alliter_score = np.load('Experiments/alliter_softscores.npy')
alliter_softscores = np.load('Experiments/alliter_softscores10.0.npy')
import matplotlib.pyplot as plt
import matplotlib

## Plot the soft-mask values
fig = plt.figure(figsize=(5, 3.5))
axsRight = fig.subplots(3, 1, sharex=True)
for nn, ax in enumerate(axsRight):
    if nn == 0:
        y1 = alliter_softscores[10:, :]
        y2 = alliter_softscores[10:, [23]]
        # y1 = np.log(y1, dtype='float64')
        # y2 = np.log(y2, dtype='float64')

        # [9, 16,  20, 25, 28, 29, 31]]  # 17, 26, 9, 29, 31, 23
        x = np.linspace(10, y1.shape[0] + 9, num=y1.shape[0])
        # x = np.log10(x, dtype='float64')
        print(x)

        ax.semilogx(x, y1,linewidth=linwid)  #, color = c1)
        ax.semilogx(x, y2, linewidth=linwid, label=r'$\varepsilon$ = 10')
        # plt.scatter(x, y1, alpha=0.5,s=5, edgecolors='none')
        # plt.scatter(x, y2,  alpha=0.5, s=5,edgecolors='none')
        # ax.xlabel('iter.',font1)
        ax.set_ylabel('soft mask',font1)
        # ax.set_tick_params(labelsize=size_tick)
        ax.set_ylim(-0.02, 1.02)
        # ax.xlim(0.9, 5.1)
        set_y_ticks =[0.0, 0.5, 1.0]
        y_ticks_lable = [ '0.0',  '0.5',  '1.0']
        ax.set_yticks(set_y_ticks, y_ticks_lable, fontsize=size_tick)
        # ax.xlim(0.9, 5.1)
        # x_ticks =[1, 2, 3, 4, 5]
        # x_ticks_lable = [ r'$10^1$',  r'$10^2$', r'$10^3$', r'$10^4$', r'$10^5$']
        # ax.xticks(x_ticks, x_ticks_lable, fontsize=12)
        ax.grid(True, ls="--", which="both")
        ax.legend(fontsize=size_tick, loc = 'upper right')
    elif nn == 2:
        ## Plot the soft-mask values
        # fig = plt.figure(figsize=(5, 1.2))
        # y = alliter_L2norm[1:10000, [9,23]] #9:19]
        # x = np.linspace(10, y.shape[0] + 9, num=y.shape[0])
        # plt.semilogx(x, y)
        y1 = alliter_L2norm[10:, :]
        y2 = alliter_L2norm[10:, [23]]# [9, 16,  20, 25, 28, 29, 31]]  # 17, 26, 9, 29, 31, 23
        x = np.linspace(10, y1.shape[0] + 9, num=y1.shape[0])

        # x = np.log10(x, dtype='float64')
        ax.semilogx(x, y1,linewidth=linwid)
        ax.semilogx(x, y2, linewidth=linwid, label = r'$\varepsilon$ = 0.1')
        # plt.scatter(x, y1, alpha=0.5,s=5, edgecolors='none')
        # plt.scatter(x, y2,  alpha=0.5, s=5,edgecolors='none')
        # ax.xlabel('iter.', font1)
        ax.set_ylabel('soft mask', font1)
        # ax.set_tick_params(labelsize=size_tick)
        ax.set_ylim(-0.02, 1.02)
        # ax.xlim(0.9, 5.1)
        set_y_ticks = [0.0, 0.5, 1.0]
        y_ticks_lable = ['0.0', '0.5', '1.0']
        ax.set_yticks(set_y_ticks, y_ticks_lable, fontsize=size_tick)
        # ax.xlim(0.9, 5.1)
        ax.set_xlim(9.5, y1.shape[0] + 10)
        x_ticks =[10, 100, 1000, 10000, 100000]
        x_ticks_lable = [ r'$10^1$',  r'$10^2$', r'$10^3$', r'$10^4$', r'$10^5$']
        ax.set_xticks(x_ticks, x_ticks_lable, fontsize=size_tick)
        ax.grid(True, ls="--", which="both")
        # ax.label(r'$\varepsilon$')
        ax.legend(fontsize=size_tick, loc = 'upper right')
    # plt.savefig('./Iter_L2norm.pdf', bbox_inches = 'tight', pad_inches=0)
# plt.show()
    else:
        y1 = alliter_score[10:, :]
        y2 = alliter_score[10:, [23]]# [9, 16,  20, 25, 28, 29, 31]]  # 17, 26, 9, 29, 31, 23
        x = np.linspace(10, y1.shape[0] , num=y1.shape[0])

        # x = np.log10(x, dtype='float64')
        ax.semilogx(x, y1,linewidth=linwid)
        ax.semilogx(x, y2, linewidth=linwid, label = r'$\varepsilon$ = 1')
        # ax.semilogx(x, y2, linewidth=linwid)
        # plt.scatter(x, y1, alpha=0.5,s=5, edgecolors='none')
        # plt.scatter(x, y2,  alpha=0.5, s=5,edgecolors='none')
        # ax.xlabel('iter.', font1)
        ax.set_ylabel('soft mask', font1)
        # ax.set_tick_params(labelsize=size_tick)
        ax.set_ylim(-0.02, 1.02)
        # ax.xlim(0.9, 5.1)
        set_y_ticks = [0.0, 0.5, 1.0]
        y_ticks_lable = ['0.0', '0.5', '1.0']
        ax.set_yticks(set_y_ticks, y_ticks_lable, fontsize=size_tick)
        # ax.xlim(0.9, 5.1)
        # x_ticks =[1, 2, 3, 4, 5]
        # x_ticks_lable = [ r'$10^1$',  r'$10^2$', r'$10^3$', r'$10^4$', r'$10^5$']
        # ax.xticks(x_ticks, x_ticks_lable, fontsize=12)
        ax.grid(True, ls="--", which="both")
        ax.legend(fontsize=size_tick, loc = 'upper right')
plt.savefig('./Epsilon_iterscore.pdf', bbox_inches = 'tight', pad_inches=0)
plt.show()



